The photoheating of the intergalactic medium in synthesis models of the UV background

We compare cosmological hydrodynamical simulations combined with the homogeneous metagalactic UV background (UVB) of Haardt & Madau (2012) (HM2012) to observations of the Lyman-alpha forest that are sensitive to the thermal and ionization state of the intergalactic medium (IGM). The transition from optically thick to thin photoheating predicted by the simple one-zone, radiative transfer model implemented by HM2012 predicts a thermal history that is in remarkably good agreement with the observed rise of the IGM temperature at z~3 if we account for the expected evolution of the volume filling factor of HeIII. Our simulations indicate that there may be, however, some tension between the observed peak in the temperature evolution and the rather slow evolution of the HeII opacities suggested by recent Hubble Space Telescope/COS measurements. The HM2012 UVB also underpredicts the metagalactic hydrogen photoionization rate required by our simulations to match the observed opacity of the forest at z>4 and z<2.

==> figs/make_eps.sh <==
#!/bin/bash

for f in *.pdf;
do
  pdftops -eps $f
done


